Multi-physics simulations using a hierarchical interchangeable software interface

We introduce a general-purpose framework for interconnecting scientific simulation programs using a homogeneous, unified interface. Our framework is intrinsically parallel, and conveniently separates all component numerical modules in memory. This strict separation allows automatic unit conversion, distributed execution of modules on different cores within a cluster or grid, and orderly recovery from errors. The framework can be efficiently implemented and incurs an acceptable overhead. In practice, we measure the time spent in the framework to be less than 1% of the wall-clock time. Due to the unified structure of the interface, incorporating multiple modules addressing the same physics in different ways is relatively straightforward. Different modules may be advanced serially or in parallel. Despite initial concerns, we have encountered relatively few problems with this strict separation between modules, and the results of our simulations are consistent with earlier results using more traditional monolithic approaches. This framework provides a platform to combine existing simulation codes or develop new physical solver codes within a rich "ecosystem" of interchangeable modules.

==> src/community.c <==
#include "community.h"
#include "math.h"

int orbital_period(double orbital_separation, 
		   double total_mass, 
		   double *orbital_period) {
    if (total_mass <= 0.0)
       return -1;
    *orbital_period = sqrt(pow(orbital_separation, 3.)/total_mass) ;
    return 0; 
}


==> src/community.h <==
int orbital_period(double orbital_separation, 
		   double total_mass, 
		   double *orbital_period);


==> src/main.py <==
import proxy
from optparse import OptionParser

def new_option_parser():
    arguments = OptionParser()
    arguments.add_option("-a", dest="a",type="float",default=1.0)
    arguments.add_option("-M", dest="M",type="float",default=1.0)
    return arguments

def main(a=1.0, M=1.0) :
    community_code = proxy.CodeProxy()
    print "Orbital period: ", community_code.orbital_period(a, M), " years"
    community_code.stop()

if __name__ == '__main__':
    arguments, options  = new_option_parser().parse_args()
    main(**arguments.__dict__)


==> src/partner.c <==
#include "community.h"
#include "mpi.h"
#include <mpi.h>

void event_loop() {
    MPI::Intercomm intercomm = MPI::COMM_WORLD.Get_parent();
    int rank = MPI::COMM_WORLD.Get_rank();
    bool continue_run = true;
    
    while (continue_run) {
        char function_id;
        int errorcode = 0;
        intercomm.Recv(&function_id, 1, MPI::CHARACTER, 0, 997);
        
        switch (function_id) {
            case 'P':
                double args[2];
                double answer;
                intercomm.Recv(args, 2, MPI::DOUBLE, 0, 998);
                errorcode = orbital_period(args[0], args[1], &answer);
                if (rank == 0) {
                    intercomm.Send(&errorcode, 1, MPI::INT, 0, 999);
                    if(errorcode == 0) {
                        intercomm.Send(&answer, 1, MPI::DOUBLE, 0, 996);
                    }
                }
                break;
            case 'q':
                intercomm.Send(&errorcode, 1, MPI::INT, 0, 999);
                intercomm.Disconnect();
                continue_run = false;
                break;
            default:
                errorcode = -1000;
                intercomm.Send(&errorcode, 1, MPI::INT, 0, 999);
                break;
        }
    }
}

int main(int argc, char *argv[]) {
    MPI::Init(argc, argv);
    event_loop();
    MPI::Finalize();
}


==> src/proxy.py <==
from mpi4py import MPI
import numpy

class CodeProxy(object):
    def __init__(self):
        self.intercomm = MPI.COMM_SELF.Spawn('./community_code')
    
    def send_function_id(self, function_id):
        self.intercomm.Send([function_id, MPI.CHARACTER], tag=997)
    
    def send_arguments(self, arguments):
        self.intercomm.Send([arguments, MPI.DOUBLE], tag=998)
        
    def recv_error_message(self):
        errorcode_array = numpy.empty(1, dtype='int32')
        self.intercomm.Recv([errorcode_array, MPI.INT], tag = 999)
        errorcode = errorcode_array[0]
        
        if errorcode == -1000:
            raise Exception("Unknown function id received by partner")
        elif errorcode < 0:
            raise Exception("Partner, errorcode is {0}".format(errorcode))
        
    def recv_answer(self, number_of_answers = 1):
        answer_array = numpy.empty(number_of_answers, dtype='float64')
        self.intercomm.Recv([answer_array, MPI.DOUBLE], tag = 996)
        return answer_array
    
    def orbital_period(self, orbital_separation, total_mass):
        arguments = numpy.array([orbital_separation, total_mass])
        self.send_function_id('P')
        self.send_arguments(arguments)
        self.recv_error_message()
        answer = self.recv_answer(1)
        return answer[0]
        
    def stop(self):
        self.send_function_id('q')
        self.recv_error_message()
        self.intercomm.Disconnect()
        
        

